Counting core sets in matrix rings over finite fields

Let $R$ be a commutative ring and $M_n(R)$ be the ring of $n \times n$ matrices with entries from $R$. For each $S \subseteq M_n(R)$, we consider its (generalized) null ideal $N(S)$, which is the set of all polynomials $f$ with coefficients from $M_n(R)$ with the property that $f(A) = 0$ for all $A \in S$. The set $S$ is said to be core if $N(S)$ is a two-sided ideal of $M_n(R)[x]$. It is not known how common core sets are among all subsets of $M_n(R)$. We study this problem for $2 \times 2$ matrices over $\mathbb{F}_q$, where $\mathbb{F}_q$ is the finite field with $q$ elements. We provide exact counts for the number of core subsets of each similarity class of $M_2(\mathbb{F}_q)$. While not every subset of $M_2(\mathbb{F}_q)$ is core, we prove that as $q \to \infty$, the probability that a subset of $M_2(\mathbb{F}_q)$ is core approaches 1. Thus, asymptotically in~$q$, almost all subsets of $M_2(\mathbb{F}_q)$ are core.

==> anc/README <==
This is the source code accompanying the publication
Counting core sets in matrix rings over finite fields
    by Roswitha Rissner and Nicholas J. Werner
    
The main functions are:

1. count the core subsets of minimal polynomials classes of M_2(F_q):  
  * count_irreducible(q) -- returns the number of core subsets of one IRR class
  * count_double_root(q) -- returns the number of core subsets of one SQR class
  * count_SQD(q)         -- returns the number of core subsets of one SQD class

2. Determine whether a subset of M_2(F_q) is core.
   Example:
   q = 3
   F.<z> = FiniteField(q)
   FX.<x> = PolynomialRing(F)
   n = 2
   S = compute_minimal_polynomial_class(x*(x-1),F,n)
   C = ComputeCoreSets(S)
   C.is_core()

3. The function count_core_subsets(S) counts the number of core
subsets of S. It runs through all subsets of S, so be aware of the
runtime and memory usage for the loop alone.


==> anc/compute_core_sets-v.1.1.py <==
# *****************************************************************************
# Copyright (C) 2024 Roswitha Rissner <roswitha.rissner@aau.at>
#               2024 Nicholas Werner <wernern@oldwestbury.edu>
#
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 2 of the License, or
# (at your option) any later version.
# http://www.gnu.org/licenses/
# *****************************************************************************

# number of core subsets of a minimal polynomial class
# with irreducible minimal polynomial
def count_irreducible(q):
    return(2**(q**2-q)-(q**2-q))

# number of core subsets of a minimal polynomial class
# with reducible polynomial with double root
def count_double_root(q):
    return 2**(q**2-1) - (q+1)*(2**(q-1)-1)
    
# number of core subsets of a minimal polynomial SQD class
def count_SQD(q):
    noncore=(q+1)*(2**(q+1)-q-2)
    return(2**(q**2+q) - noncore)


# -----------------------------------------------------------------------------
# compute L-module of list T of matrices at b
# returns not the L-module but the associated linear subspace of F^2
def L(T,b):
    assert len(T) >0, "set is empty"
    isec = matrix(T[0].base_ring(), 2,2, [0,0,0,0]).kernel()
    for B in T:
        C = B-b*identity_matrix(2)
        N = C.kernel()
        isec = isec.intersection(N)
    return isec


# computes the B set for A at b
def find_B_set(A,b,matrix_set):
    B_set = []
    for B in matrix_set:
        if L([A,B],b).dimension() != 0:
            B_set.append(B)
    return B_set

# -----------------------------------------------------------------------------
# computes all 2(q+1) bubbles of a minimal polynomial SQD class
# assumes that you feed it a proper class and the correct roots
# returns a list with 2 dictionaries:
# first dictionary belongs to root a
# second to root b
# keys are the respective L-types
def find_all_B_sets(minpolyclass, a, b):
    all_B_sets_1 = dict()
    all_B_sets_2 = dict()
    for B in minpolyclass:
        Lmodule = L([B],a)
        if Lmodule.dimension() != 0:
            basis = Lmodule.basis()[0]
            if basis not in all_B_sets_1.keys():
                all_B_sets_1[basis] = []
            all_B_sets_1[basis].append(B)
        Lmodule = L([B],b)
        if Lmodule.dimension() != 0:
            basis = Lmodule.basis()[0]
            if basis not in all_B_sets_2.keys():
                all_B_sets_2[basis] = []
            all_B_sets_2[basis].append(B)
        all_B_sets = [all_B_sets_1, all_B_sets_2]
    assert len(all_B_sets_1) == q+1, "number of bubbles is not q+1"    
    assert len(all_B_sets_2) == q+1, "number of bubbles is not q+1"    
    return all_B_sets

# -----------------------------------------------------------------------------
# computes the minimal polynomial class for the polynomial poly in M_n(F)
def compute_minimal_polynomial_class(poly, F, n):
    Mat = MatrixSpace(F,n)
    minpolyclass = []
    for B in Mat:
        if poly == B.minimal_polynomial():
            minpolyclass.append(B)
    return minpolyclass


# -----------------------------------------------------------------------------
# split matrix set S into minimal polynomial classes
# returns dictionary, keys are min polys f, values S \cap C(f)
def minimal_polynomial_classes(S):
    minpolyclasses = dict()
    for A in S:
        f = A.minimal_polynomial()
        if f not in minpolyclasses.keys():
            minpolyclasses[f] = list()
        minpolyclasses[f].append(A)
    return minpolyclasses

# checks of one of the difference A-B in set S is invertible
def invertible_differences(S):
    for A in S:
        for B in S:
            if (B-A).det() != 0:
                return True
    return False


###############################################################################
###############################################################################

class ComputeCoreSets(SageObject):
    
    def __init__(self,S):
        super(ComputeCoreSets, self).__init__()

        self._S = S
        if len(S) > 0:
            self._F = S[0].base_ring()
        else:
            self._F = FiniteField(3)
        self._FX = PolynomialRing(F,'x')
        X = polygen(self._FX)
        self._minpolyclasses = minimal_polynomial_classes(S)
        self._all_SQD_roots = []
        self._all_double_roots = []
        self._all_single_roots = []
        self._Tab = dict()
        self._S0 = []
        self._T = list(self._minpolyclasses.keys()) 
        self._V_prime = []
#        print(f"minpolys = {list(self._minpolyclasses.keys())}")
#        print(f"S0 = {self._S0}")
#        print(f"T = {self._T}")
#        print(f"classes = {self._minpolyclasses}")

# -----------------------------------------------------------------------------
    # updates the sets S_0 and T until we have to deal with noncore SQD sets
    def update_S0_T(self, poly):
        self._T.remove(poly)
        self._S0.append(poly)

# -----------------------------------------------------------------------------
    # determines all involved roots and sorts them into
    # self._all_double_roots and
    # self._all_SQD_roots
    # and
    # computes the T_ab sets
    # (self._Tab is a dictionary, keys are a,
    # values are all b such that (x-a)(x-b) occurs as min poly
    def find_all_deg_two_roots(self):
        for poly in self._minpolyclasses.keys():
            roots = poly.roots() 
            if len(roots) == 1 and poly.degree() == 1:
                self._all_single_roots.append(roots[0][0])
            if len(roots) == 1 and poly.degree() == 2:
                self._all_double_roots.append(roots[0][0])
            if len(roots)>1:
                a = roots[0][0]
                b = roots[1][0]
                if a not in self._all_SQD_roots:
                    self._Tab[a] = [b]
                    self._all_SQD_roots.append(a)
                elif b not in self._Tab[a]:
                    self._Tab[a].append(b)
                if b not in self._all_SQD_roots:
                    self._Tab[b] = [a]
                    self._all_SQD_roots.append(b)
                elif a not in self._Tab[b]:
                    self._Tab[b].append(a)

# -----------------------------------------------------------------------------
    # find all roots belonging to SQD classes which
    # do _not_ occur in a double root class or a single root class
    def compute_V_prime(self):
        self.find_all_deg_two_roots()
        for a in self._all_SQD_roots:
            if (a not in self._all_double_roots) and (a not in self._all_single_roots):
                self._V_prime.append(a)

# -----------------------------------------------------------------------------
    # something keeps me from the coercion self._FX((X-a)*(X-b))
    # so this takes the roots a and b and searches for (X-a)*(X-b)
    # in the list of minimal polynomials
    def search_for_poly(self, a,b):
        for poly in self._minpolyclasses.keys():
            roots = poly.roots()
            if len(roots) == 2:
                root_list = [roots[0][0], roots[1][0]]
                if a in root_list and b in root_list:
                    return poly
        return 0
    
# -----------------------------------------------------------------------------
    # goes through star graph centered at a and computes the
    # intersection of the L-modules for the leaves
    # return False if some intersection is non-empty
    # True otherwise
    def check_star_graph(self, a):
        intersections = matrix(self._F, 2,2, [0,0,0,0]).kernel()
        
        for b in self._Tab[a]:
            poly = self.search_for_poly(a,b)
            assert poly != 0, "there is no poly with roots {a} and {b}"
            T = self._minpolyclasses[poly]
            L_module = L(T,b)
            intersections = intersections.intersection(L_module)

        if intersections.dimension() != 0:
            return False
        else:
            return True
            
# -----------------------------------------------------------------------------
    # checks if a given set is core        
    def is_core(self):
        if len(self._S) == 0:
            return True
        for poly in self._minpolyclasses.keys():
            assert poly.degree() > 0, "one of the min polys is constant, somethg is wrong"
            if poly.degree() == 1: #scalar matrix set is core
                self.update_S0_T(poly)
            if poly.degree() == 2:
                # this can be made more efficient in the reducible case with repeated root, using bubbles
                core = invertible_differences(self._minpolyclasses[poly])
                if core:
                    self.update_S0_T(poly)
                elif len(poly.roots()) <= 1:
                    return False
                    
        if len(self._T) == 0:
            return True
        # at this point, we have only non-core SQD sets left
        self.compute_V_prime()
        for a in self._V_prime:
            core = self.check_star_graph(a)
            if not core:
                return False
        return True
                 
###############################################################################
###############################################################################

# counts core subsets of S
def count_core_subsets(S):
    count = 0
    for subset in Subsets(range(len(S))):
    #    print(subset)
        T = []
        for i in subset:
            T.append(S[i])
        C = ComputeCoreSets(T)
        if C.is_core():
            count += 1
    print(f"total number of subsets: {2**(len(S))}")
    print(f"number of core subsets:  {count}")
    return count



     
        


